Competition-based Adaptive ReLU for Deep Neural Networks

Activation functions introduce nonlinearity into deep neural networks. Most popular activation functions allow positive values to pass through while blocking or suppressing negative values. From the idea that positive values and negative values are equally important, and they must compete for activation, we proposed a new Competition-based Adaptive ReLU (CAReLU). CAReLU scales the input values based on the competition results between positive values and negative values. It defines two parameters to adjust the scaling strategy and can be trained uniformly with other network parameters. We verify the effectiveness of CAReLU on image classification, super-resolution, and natural language processing tasks. In the experiment, our method performs better than other widely used activation functions. In the case of replacing ReLU in ResNet-18 with our proposed activation function, it improves the classification accuracy on the CIFAR-100 dataset. The effectiveness and the new perspective on the utilization of competition results between positive values and negative values make CAReLU a promising activation function.

==> scripts/plot.py <==
import numpy as np
import matplotlib.pyplot as plt
import os

plt.rcParams['text.usetex'] = True
plt.rcParams["legend.framealpha"] = 1.0
plt.rcParams["legend.fancybox"] = False
plt.rcParams["legend.edgecolor"] = 'k'
plt.rcParams["figure.figsize"] = (3,3)
plt.rcParams['figure.dpi'] = 500.0

def leaky_relu(x, leaky):
    return (x > 0) * x+(x < 0) * x*leaky

def frelu(x, b):
    return (x > 0) * x + b

def swish1(x):
    return x/(1.0+np.exp(-x))

def gelu(x):
    return 0.5*x*(1+np.tanh(np.sqrt(2/np.pi)*(x+0.044715*x*x*x)))

def mish(x):
    return x*np.tanh(np.log(1+np.exp(x)))

def alpha_to_beta(alpha):
    return -np.log(np.sqrt((1-alpha)/alpha) - 1)

def CASReLU(x, K, p, alpha=2, beta=-1):
    return np.where(K*np.tanh(alpha*p+beta)*x>0, K*np.tanh(alpha*p+beta)*x, 0)

figs = {}

# plot tanh
x_range = [-6.0, 6.0]
plot_xs = np.arange(x_range[0], x_range[1], 0.1)
plot_ys = np.tanh(plot_xs)
fig, ax1 = plt.subplots()
# ax1.set_xlabel('$x$')
# ax1.set_ylabel(r'$\tanh(x)$')
ax1.set_ylim([-1.0, 1.0])
ax1.set_xlim([-5.0, 5.0])
plot = plt.plot(plot_xs, plot_ys, color='b')[0]
plt.title(r"tanh")
figs['tanh'] = fig

# plot sigmoid
x_range = [-5.0, 5.0]
plot_xs = np.arange(x_range[0], x_range[1], 0.1)
plot_ys = 1.0 / (1.0 + np.exp(-plot_xs))
fig, ax1 = plt.subplots()
# ax1.set_xlabel('$x$')
# ax1.set_ylabel(r'$\tanh(x)$')
ax1.set_ylim([0, 1.0])
ax1.set_xlim(x_range)
plot = plt.plot(plot_xs, plot_ys, color='b')[0]
plt.title(r"sigmoid")
figs['sigmoid'] = fig

# plot sigmoid
x_range = [-1.0, 1.0]
plot_xs = [-1.0, -1.0, -0.0001, 0.0, 1.0, 1.0]
plot_ys = np.heaviside(plot_xs, 1)
fig, ax1 = plt.subplots()
# ax1.set_xlabel('$x$')
# ax1.set_ylabel(r'$\tanh(x)$')
ax1.set_ylim([-0.1, 1.1])
ax1.set_xlim(x_range)
plot = plt.plot(plot_xs, plot_ys, color='b')[0]
plt.title(r"heaviside")
figs['heaviside'] = fig

plot_xs = [-5.0, 0, 5]
plot_ys = [0, 0, 5.0]
fig, ax1 = plt.subplots()
# ax1.set_xlabel('$x$')
# ax1.set_ylabel(r'$\tanh(x)$')
ax1.set_ylim([-0.1, 1.1])
ax1.set_xlim(x_range)
plot = plt.plot(plot_xs, plot_ys, color='b')[0]
plt.title(r"ReLU")
figs['relu'] = fig


plot_xs = np.arange(-5, 5, 0.1)
plot_ys = leaky_relu(plot_xs, 0.1)
fig, ax1 = plt.subplots()
# ax1.set_xlabel('$x$')
# ax1.set_ylabel(r'$\tanh(x)$')
ax1.set_ylim([-0.5, 1])
ax1.set_xlim([-1,1])
plot = plt.plot(plot_xs, plot_ys, color='b')[0]
plot.set_label(r"$k=0.1$")
plt.title(r"LReLU")
ax1.legend()
figs['lrelu'] = fig
# plt.show()

plot_xs = np.arange(-5, 5, 0.1)
fig, ax1 = plt.subplots()
# ax1.set_xlabel('$x$')
# ax1.set_ylabel(r'$\tanh(x)$')
ax1.set_ylim([-0.5, 1])
ax1.set_xlim([-1,1])
plot_ys = leaky_relu(plot_xs, 0.1)
plot = plt.plot(plot_xs, plot_ys, color='b', linestyle='--')[0]
plot.set_label(r"$k=0.1$")
plot_ys = leaky_relu(plot_xs, 0.01)
plot = plt.plot(plot_xs, plot_ys, color='r', linestyle='-.')[0]
plot.set_label(r"$k=0.01$")
plot_ys = leaky_relu(plot_xs, 0.5)
plot = plt.plot(plot_xs, plot_ys, color='g', linestyle=':')[0]
plot.set_label(r"$k=0.5$")
ax1.legend()
plt.title(r"PReLU")
figs['prelu'] = fig

plot_xs = np.arange(-5, 5, 0.1)
fig, ax1 = plt.subplots()
# ax1.set_xlabel('$x$')
# ax1.set_ylabel(r'$\tanh(x)$')
ax1.set_ylim([-0.5, 1])
ax1.set_xlim([-1,1])
plot_ys = leaky_relu(plot_xs, 0.1)
plot = plt.plot(plot_xs, plot_ys, color='b', linestyle='--')[0]
plot.set_label(r"$k=0.1$")
ax1.legend()
plt.title(r"PReLU")
figs['fixed_prelu_01'] = fig

plot_xs = np.arange(-5, 5, 0.1)
fig, ax1 = plt.subplots()
# ax1.set_xlabel('$x$')
# ax1.set_ylabel(r'$\tanh(x)$')
ax1.set_ylim([-0.5, 1])
ax1.set_xlim([-1,1])
plot_ys = leaky_relu(plot_xs, 0.2)
plot = plt.plot(plot_xs, plot_ys, color='b', linestyle='--')[0]
plot.set_label(r"$k=0.2$")
ax1.legend()
plt.title(r"PReLU")
figs['fixed_prelu_02'] = fig

plot_xs = np.arange(-5, 5, 0.1)
fig, ax1 = plt.subplots()
# ax1.set_xlabel('$x$')
# ax1.set_ylabel(r'$\tanh(x)$')
ax1.set_ylim([-0.5, 1])
ax1.set_xlim([-1,1])
plot_ys = frelu(plot_xs, -0.1)
plot = plt.plot(plot_xs, plot_ys, color='b', linestyle='--')[0]
plot.set_label(r"$b=-0.1$")
plot_ys = frelu(plot_xs, 0)
plot = plt.plot(plot_xs, plot_ys, color='r', linestyle='-.')[0]
plot.set_label(r"$b=0$")
plot_ys = frelu(plot_xs, 0.1)
plot = plt.plot(plot_xs, plot_ys, color='g', linestyle=':')[0]
plot.set_label(r"$b=0.1$")
ax1.legend()
plt.title(r"FReLU")
figs['frelu'] = fig

plot_xs = np.arange(-5, 5, 0.1)
fig, ax1 = plt.subplots()
ax1.set_ylim([-0.5, 5])
ax1.set_xlim([-3,5])
plot_ys = swish1(1 * plot_xs)
plot = plt.plot(plot_xs, plot_ys, color='b', linestyle='--')[0]
plot.set_label(r"$\beta=1$")
plot_ys = swish1(0.5 * plot_xs)
plot = plt.plot(plot_xs, plot_ys, color='r', linestyle='-.')[0]
plot.set_label(r"$\beta=0.5$")
plot_ys = swish1(2 * plot_xs)
plot = plt.plot(plot_xs, plot_ys, color='g', linestyle=':')[0]
plot.set_label(r"$\beta=2$")
ax1.legend()
plt.title(r"Swish")
figs['swish'] = fig


plot_xs = np.arange(-6, 6, 0.1)
plot_ys = swish1(plot_xs)
fig, ax1 = plt.subplots()
ax1.set_ylim([-0.5, 5])
ax1.set_xlim([-3,5])
plot = plt.plot(plot_xs, plot_ys, color='b')[0]
plt.title(r"SiLU/Swish-1")
figs['swish1'] = fig

plot_xs = np.arange(-6, 6, 0.1)
plot_ys = gelu(plot_xs)
fig, ax1 = plt.subplots()
ax1.set_ylim([-0.5, 5])
ax1.set_xlim([-3,5])
plot = plt.plot(plot_xs, plot_ys, color='b')[0]
plt.title(r"GeLU")
figs['GeLU'] = fig

plot_xs = np.arange(-6, 6, 0.1)
plot_ys = mish(plot_xs)
fig, ax1 = plt.subplots()
ax1.set_ylim([-0.5, 5])
ax1.set_xlim([-3,5])
plot = plt.plot(plot_xs, plot_ys, color='b')[0]
plt.title(r"Mish")
figs['Mish'] = fig


plot_xs = np.arange(0.001, 0.5, 0.0001)
plot_ys = alpha_to_beta(plot_xs)
fig, ax1 = plt.subplots()
ax1.set_ylim([-3, 3])
ax1.set_xlim([0,0.6])
ax1.set_xlabel(r"$\alpha$")
ax1.set_ylabel(r"$\beta$")
plot = plt.plot(plot_xs, plot_ys, color='b')[0]
figs['alpha_to_beta'] = fig

plot_xs = np.arange(-5, 5, 0.1)
fig, ax1 = plt.subplots()
# ax1.set_xlabel('$x$')
# ax1.set_ylabel(r'$\tanh(x)$')
ax1.set_ylim([-0.5, 5])
ax1.set_xlim([-3,5])
plot_ys = gelu(plot_xs)
plot = plt.plot(plot_xs, plot_ys, color='b', linestyle=':')[0]
plot.set_label(r"GELU")
plot_ys = swish1(plot_xs)
plot = plt.plot(plot_xs, plot_ys, color='r', linestyle='--')[0]
plot.set_label(r"Swish-1")
plot_ys = mish(plot_xs)
plot = plt.plot(plot_xs, plot_ys, color='g', linestyle='-.')[0]
plot.set_label(r"Mish")
ax1.legend()
plt.grid(visible=True)
figs['gelu_swish_mish'] = fig

plot_xs = np.arange(-5, 5, 0.1)
fig, ax1 = plt.subplots()
# ax1.set_xlabel('$x$')
# ax1.set_ylabel(r'$\tanh(x)$')
ax1.set_ylim([-1.5,1.5])
ax1.set_xlim([-5,5])
plot_ys = np.sign(plot_xs)
plot = plt.plot(plot_xs, plot_ys, color='b', linestyle='--')[0]
plot.set_label(r"sgn")
plot_ys = np.tanh(plot_xs)
plot = plt.plot(plot_xs, plot_ys, color='r', linestyle='-.')[0]
plot.set_label(r"tanh")
ax1.legend()
plt.grid(visible=True)
figs['sign_tanh'] = fig

prop_cycle = plt.rcParams['axes.prop_cycle']
colors = prop_cycle.by_key()['color']
plot_xs = np.arange(-5, 5, 0.1)
fig, ax1 = plt.subplots()
# ax1.set_xlabel('$x$')
# ax1.set_ylabel(r'$\tanh(x)$')
ax1.set_ylim([-0.5,1.5])
ax1.set_xlim([-1,1])
plot_ys = CASReLU(plot_xs, 1/np.tanh(1), 1.0)
plot = plt.plot(plot_xs, plot_ys, color = colors[0])[0]
plot.set_label(r"$p=1$")
plot_ys = CASReLU(plot_xs, 1/np.tanh(1), 0.8)
plot = plt.plot(plot_xs, plot_ys, color = colors[1])[0]
plot.set_label(r"$p=0.8$")
plot_ys = CASReLU(plot_xs, 1/np.tanh(1), 0.6)
plot = plt.plot(plot_xs, plot_ys, 'k')[0]
plot.set_label(r"$p=0.6$")
plot_ys = CASReLU(plot_xs, 1/np.tanh(1), 0.4)
plot = plt.plot(plot_xs, plot_ys, color = colors[3])[0]
plot.set_label(r"$p=0.4$")
plot_ys = CASReLU(plot_xs, 1/np.tanh(1), 0.2)
plot = plt.plot(plot_xs, plot_ys, color = colors[4])[0]
plot.set_label(r"$p=0.2$")
plot_ys = CASReLU(plot_xs, 1/np.tanh(1), 0)
plot = plt.plot(plot_xs, plot_ys, color = colors[5])[0]
plot.set_label(r"$p=0$")
ax1.legend()
plt.grid(visible=True)
figs['casrelu'] = fig

os.makedirs("fig/ac", exist_ok=True)
for plot_name in figs:
    plt.figure(figs[plot_name])
    plt.savefig("fig/ac/{}.png".format(plot_name), bbox_inches='tight')




